Integral Hilbert spaces and the dynamics of loop quantum cosmos

Polymer quantization program applied in Loop Quantum Gravity/Cosmology leads to nonseparable Hilbert spaces. Commonly, one sidesteps this problem by singling out and working with a separable superselection sector. This is however often no longer accessible in more involved models beyond isotropic ones. In an alternative approach one builds a separable Hilbert space as an integral over all available sectors. Here we test the dynamics following from the latter on the example of a flat isotropic Universe admitting negative cosmological constant and a massless scalar field. There, numerical evolution of (initially) semiclassical states shows that there is no relevant difference in their long term semiclassicality properties in comparison to those in a single sector approach. Further, the older (problem-specific) numerical methods are compared against an application of more common and more efficient standard tools (eigen library).

==> listing1.cpp <==
MatrixXr State::getMatrixTheta()
{
	int N = config.points;
	MatrixXr theta = MatrixXr::Zero(N, N);
	for(int i = 0 ; i < N ; i++ ) {
		Real v        = i*4 + config.epsilonFRW - 2*N;  // calculate v with ε shift
		Real f_Plus   = FRW_func_f_PlusMinus(v, true);  // Eq.16a with plus
		Real f_Minus  = FRW_func_f_PlusMinus(v, false); // Eq.16a with minus
		Real f_Zero_L = FRW_func_f_Zero_and_Lambda(v);  // Eq.16b - πGγ²∆Λv²
		theta(i,i)    = f_Zero_L;
		if(i > 0 ) {
			theta(i, i - 1) = -f_Minus;
		}
		if(i < N - 1 ) {
			theta(i, i + 1) = -f_Plus;
		}
	}
	return theta;
}


==> listing2.cpp <==
void State::calc_computeFromTridiagonal()
{
	MatrixXr theta       = getMatrixTheta();
	VectorXr diagonal    = theta.diagonal(0);
	VectorXr subDiagonal = theta.diagonal(-1);

	Eigen::SelfAdjointEigenSolver<MatrixXr> solver;
	solver.computeFromTridiagonal(diagonal, subDiagonal);

	saveEigenvalues(solver.eigenvalues());
	saveEigenvectors(solver.eigenvectors());
}

